A Distribution Dependent and Independent Complexity Analysis of Manifold Regularization

Manifold regularization is a commonly used technique in semi-supervised learning. It enforces the classification rule to be smooth with respect to the data-manifold. Here, we derive sample complexity bounds based on pseudo-dimension for models that add a convex data dependent regularization term to a supervised learning process, as is in particular done in Manifold regularization. We then compare the bound for those semi-supervised methods to purely supervised methods, and discuss a setting in which the semi-supervised method can only have a constant improvement, ignoring logarithmic terms. By viewing Manifold regularization as a kernel method we then derive Rademacher bounds which allow for a distribution dependent analysis. Finally we illustrate that these bounds may be useful for choosing an appropriate manifold regularization parameter in situations with very sparsely labeled data.

==> anc/Code/Figure_1.m <==
%% Computing Rademacher complexities
%  This file generates a Rademacher complexity/ regularizaiton parameter
%  curve (parameters are here called lambdas)
addpath('Functions')

%% Generating data consisting of 2 circles with a given diffusion parameter
% For simplicity use only even sample size numbers. Each circle will have 
% % half the sample size as points:
sample_size=[500];
sample_size_l=2;
load('Data')
% rng(seed)    %Uncomment to use our rng seed, found in Data.mat
counter=0;
%% The circles are saved in data, but you can create new ones with this code
% diff=0.1;              % Diffusion around the circles
% dim=2;                 % Dimension of the cirlces 
% data_class1=circle(sample_size/2,0.5,diff,dim);   
% data_class2=circle(sample_size/2,0.2,diff,dim);
% data=[data_class1; data_class2];
% data2=data([372 15],:); 
%% Initialization and setting the parameters      
mus=[0.01 0.02 0.05 0.08 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1];   % Parameters for Manifold Regularizer
rademachers=zeros(length(mus),1); % Storing Rademacher complexities

lamb2=0.00001;      % Parameter for the L2-regularization
sigma=0.5;      % Parameter for Gaussian Kernel
Kernel.choice='gaussian';    % The base Kernel, input: 'gaussian' or 'linear'
Kernel.gaussparameter=sigma; % The parameter for the Gaussian Kernel
for mu=mus;  
        counter=counter+1;
%% Calculate the Manifold Kernel
% At the end of the section the matrix that leads to a RKHS with manifold
% regularization is stored in M_manifold and similar for M_regular
% % The Gram-matrix is stored in gram
dim=size(data,2);
s=0.2;
weights=kgaussian(data,data,s);   % Weight matrix between points in data
diagonal_weights=diag(sum(weights,2));
M_manifold_temp=(diagonal_weights-weights);

M_manifold=mu*M_manifold_temp+lamb2*eye(sample_size);              
if strcmp(Kernel.choice,'linear')==1
        gram=klinear(data,data);
else if strcmp(Kernel.choice,'gaussian')==1
        gram=kgaussian(data,data,sigma);
    end
    
end
%% Computing the Kernel for manifold and L2 regularization respectively
kernel_manifold=kernel(data2,data2,data,M_manifold,gram,Kernel); 


%% Compute Lower and Upper Bound for Rademacher Complexities
% rad_manifold stores the upper bound for the Rademacher complexity for 
% manifold regularizaiton. Similar for rad_regular
rad_manifold=1/(sample_size_l)*(trace(kernel_manifold))^(1/2);
rademachers(counter)=rademachers(counter)+rad_manifold;


end

%% Plotting Rademacher complexities vs manifold regularization parameter
figure;
plot(mus,rademachers,'r');

xlabel('Manifold regularization parameter');
ylabel('Rademacher complexity bound');


==> anc/Code/Figure_2.m <==
%% Computing Rademacher complexities
%  This files visualizes the kernel of manifold regularization for
%  different parameters mu. To obtain the plots from the paper set mu=0.2
%  or mu=0.02. The plot will be loaded from Zu_mu_x.xx.mat or if not
%  available newly created

addpath('Functions')
mu = 0.2; %mu=0.2 or mu=0.02

%% Generating data consisting of 2 circles with a given diffusion parameter
% For simplicity use only even sample size numbers. Each circle will have 
% % half the sample size as points:
sample_size=[500];    % Unlabeled Sample Size
sample_size_l=2;      % Labeled Sample Size
load('Data')
% rng(seed)    %Uncomment to use our rng seed, found in Data.mat
counter=0;
%% The circles are saved in data, but you can create new ones with this code
% diff=0.1;              % Diffusion around the circles
% dim=2;                 % Dimension of the cirlces 
% data_class1=circle(sample_size/2,0.5,diff,dim);   
% data_class2=circle(sample_size/2,0.2,diff,dim);
% data=[data_class1; data_class2];
% data2=data([372 15],:);  

%% Initialization and setting the parameters     
lamb2=0.00001;      % Parameter for the L2-regularization
sigma=0.5;      % Parameter for Gaussian Kernel
Kernel.choice='gaussian';    % The base Kernel, input: 'gaussian' or 'linear'
Kernel.gaussparameter=sigma; % The parameter for the Gaussian Kernel

        counter=counter+1;
%% Calculate the Manifold Kernel
% At the end of the section the matrix that leads to a RKHS with manifold
% regularization is stored in M_manifold and similar for M_regular
% % The Gram-matrix is stored in gram
dim=size(data,2);
s=0.2;                            % Parameter for Weight Matrix
weights=kgaussian(data,data,s);   % Weight matrix between points in data
diagonal_weights=diag(sum(weights,2));
M_manifold_temp=(diagonal_weights-weights);
M_manifold=mu*M_manifold_temp+lamb2*eye(sample_size);              
if strcmp(Kernel.choice,'linear')==1
        gram=klinear(data,data);
else if strcmp(Kernel.choice,'gaussian')==1
        gram=kgaussian(data,data,sigma);
    end
    
end
%% Computing the Kernel for manifold and L2 regularization respectively
kernel_manifold=kernel(data2,data2,data,M_manifold,gram,Kernel); 

%% Compute Lower and Upper Bound for Rademacher Complexities
% rad_manifold stores the upper bound for the Rademacher complexity for 
% manifold regularizaiton. Similar for rad_regular
rad_manifold=1/(sample_size_l)*(trace(kernel_manifold))^(1/2);


%% Kernel Contour Plot

fn = sprintf('Z_mu_%3.2f.mat',mu);
if exist(fn) == 0

    m_fixed_mani=((eye(sample_size)+(M_manifold)*gram)\M_manifold);
    a=(-0.60):0.001:0.60;
    b=-0.30:0.001:0.30;
    Z=zeros(length(b),length(a));
    [X,Y] = meshgrid(a,b);
    i=0;
    for x=a

        i=i+1;
        fprintf('run %d of %d...\n',i,length(a))
        j=0;
        for y=b
            j=j+1;
            Z(j,i)=kernel_fixed(data(372,:),[x y],data,m_fixed_mani,Kernel);
        end
    end

    save(fn,'Z')
else
    load(fn)
end

%%
close all
figure
set(gca,'YTick',[]);
hold on;
set(gca,'Xtick',[]);
hold on;
hdata = scatter(data(:,1),data(:,2));
hold on

if (mu == 0.02)
    v=[0.37 0.375 0.38 0.382 0.384 0.386 0.39]; %contour plots for mu=0.02;
end
if (mu == 0.2)
    v=0.323:0.001:0.329; % contour plots for mu=0.2;
end
contour(X,Y,Z,v)% ,'Showtext','on')

%xlabel('x_1')
%ylabel('x_2')
hred = scatter(data2(1,1),data2(1,2));
set(hred,'MarkerFaceColor','red')
set(hred,'MarkerEdgeColor','red')
hblue = scatter(data2(2,1),data2(2,2));
set(hblue,'MarkerFaceColor','blue')
set(hblue,'MarkerEdgeColor','blue')
legend([hdata, hred, hblue],'unlabeled data','red class','blue class','Location','SouthEast')

axis([-0.82 0.82 -0.41 0.41])

set(gcf,'color','white')
axis off

%%




==> anc/Code/Functions/Predict.m <==
function [ g ] = Predict( x,X,bias,w,sigma )
%PREDICT Summary of this function goes here
%   Detailed explanation goes here
n=length(w);
g=(w)'*exp(-sum((X-repmat(x,n,1)).^2,2)/(sigma^2))-bias;




end



==> anc/Code/Functions/Solver.m <==
function [ L,grad ] = Solver( b,Q )
%SOLVER Summary of this function goes here
%   Detailed explanation goes here
l=length(b);


   L= -(ones(l,1)'*b-1/2*b'*Q*b);
   grad=-(ones(l,1)-1/2*(Q'+Q)*b);
end



==> anc/Code/Functions/circle.m <==
function [ X] = circle(n,r,p,d)
% Creating n uniformly distributed data on a d-dimensional sphere with 
% radius r and diffusion width p
X=zeros(n,d);
for i=1:n
    phi_temp=pi*(2*rand(d-1,1));
    while min(cos(phi_temp) ==0)
        phi_temp=pi*(2*rand(d-1,1));
    end
    phi=[phi_temp;1];
    diff=(p*(rand-1/2));
    X(i,1)=(r+diff)*cos(phi(1));
    for j=2:d
X(i,j)=X(i,j-1)/cos(phi(j-1))*sin(phi(j-1))*cos(phi(j));
    end
end
end



==> anc/Code/Functions/kernel.m <==
function [ k ] = kernel( x,y,X,M,K,Kernel)
% Computation of the Kernel in the RKHS with norm given by f'Mf
% and base Kernel given by 'Kernel'
n=length(X(:,1));
if strcmp(Kernel.choice,'linear')==1
       k=klinear(x,y)-klinear(x,X)*((1/n*eye(n)+(M)*K)\M)*klinear(y,X)';
else if strcmp(Kernel.choice,'gaussian')==1
        sigma=Kernel.gaussparameter;
       k=kgaussian(x,y,sigma)-kgaussian(x,X,sigma)*((eye(n)+(M)*K)\M)...
      *kgaussian(y,X,sigma)';


    end  
end
end


==> anc/Code/Functions/kernel.m_ <==
function [ k ] = kernel( x,y,X,M,K,Kernel)
% Computation of the Kernel in the RKHS with norm given by f'Mf
% and base Kernel given by 'Kernel'
n=length(X(:,1));
if strcmp(Kernel.choice,'linear')==1
       k=klinear(x,y)-klinear(x,X)*((1/n*eye(n)+(M)*K)\M)*klinear(y,X)';
else if strcmp(Kernel.choice,'gaussian')==1
        sigma=Kernel.gaussparameter;
%        k=kgaussian(x,y,sigma)-kgaussian(x,X,sigma)*((eye(n)+(M)*K)\M)...
%       *kgaussian(y,X,sigma)';
  kgaussian(x,X,sigma)*((eye(n)+(M)*K)\M)...
      *kgaussian(y,X,sigma)'
%   kgaussian(x,y,sigma)
%  kgaussian(x,X,sigma)*((eye(n)+(M)*K)\M)...
%       *kgaussian(y,X,sigma)'

    end  
end
end


==> anc/Code/Functions/kernel_fixed.m <==
function [ k ] = kernel( x,y,X,M,Kernel)
% Computation of the Kernel in the RKHS with norm given by f'Mf
% and base Kernel given by 'Kernel'
n=length(X(:,1));
if strcmp(Kernel.choice,'linear')==1
       k=klinear(x,y)-klinear(x,X)*M*klinear(y,X)';
else if strcmp(Kernel.choice,'gaussian')==1
        sigma=Kernel.gaussparameter;
       k=kgaussian(x,y,sigma)-kgaussian(x,X,sigma)*M...
      *kgaussian(y,X,sigma)';
    end  
end
end


==> anc/Code/Functions/kgaussian.m <==
function [ k ] = kgaussian( X,Y,s )
% Computation of a Gaussian Kernel with parameter s
H=(pdist2(X,Y,'euclidean'));
k=exp(-H.^2/s^2);
end



==> anc/Code/Functions/klinear.m <==
function [ k ] = klinear( x,y )
% Computation of a linear Kernel with input x and y
k=x*y';
end


